Generalized Software Product Line Extraction

Software product line (SPL) engineering has been successfully applied to software development by obtaining software systems as compositions of modular features. Existing approaches to SPL engineering, however, are typically bound to a specific technological space (such as, a programming language and a composer) and integrated development environment (IDE), and rely on extraction mechanisms that make strong assumptions on the underlying technological space. This tight coupling hinders reuse, evolution, and adoption of heterogeneous development environments. We propose a general, workbench-agnostic protocol for extracting feature models from existing software artifacts and for configuring and deriving software products. The protocol follows a bottom-up approach based on lightweight dependency units called "atoms", and organizes the extraction and configuration process around an SPL server (workbench-independent) and an SPL client with a workbench-specific backend and a generic frontend. The protocol makes few assumptions on the underlying software artifacts and is therefore applicable to varied SPLs. The applicability of this approach is presented through a prototypical implementation of the architecture in which several subsystems interact and can be swapped freely without affecting the others. In particular, we focus on the application of such a protocol in the context of language product lines (LPLs), demonstrating its applicability to concrete scenarios while preserving workbench-agnosticism. From bottom to top, the implementation comprises: Neverlang language artifacts, a Java SPL client backend, an agnostic and reusable SPL server written in Go and Prolog, and a JavaScript SPL client frontend.

==> code/go/artifact.go <==
type Artifact struct{
	name artifactName
	requirements map[string]any //map[string]<set[declaration] | []set[declaration]>
	provides set[declaration]
	variablesDefault map[attributeName]attributeValue
	globalsDefault map[attributeName]attributeValue
	tags set[tagName]
}

func newArtifact(artifactFields map[string]any)(artifact Artifact){
	artifact.name = artifactName(artifactFields["name"].(string))
	artifact.provides = make(set[declaration])

	artifact.requirements = map[string]any{	ALL:make(set[declaration]), 
											NOT:make(set[declaration]),
											ANY:make([]set[declaration], 0),
											ONE:make([]set[declaration], 0)}

	artifact.variablesDefault = make(map[attributeName]attributeValue)
	artifact.globalsDefault = make(map[attributeName]attributeValue)
	artifact.tags = make(set[tagName])
	
	return artifact
}

==> code/go/feature.go <==

type Feature struct {
	name featureName
	artifacts set[artifactName] 
	tags set[tagName]
	children set[featureName]
	parent *featureName
	requirements map[artifactName]Requirements
	provisions map[artifactName]set[declaration] 
	notes string
}

func newFeature(name featureName, composingArtifacts []any, 
		artifacts map[artifactName]Artifact, parent featureName, notes string)Feature{
	feature := Feature{name, make(set[artifactName]), make(set[tagName]), 
		make(set[featureName]), &parent, make(map[artifactName]Requirements), 
		make(map[artifactName]set[declaration]), notes
	}
	for _, artifact := range composingArtifacts {
		feature.artifacts.add(artifactName(artifact.(string)))
		feature.tags.add(artifacts[artifactName(artifact.(string))].tags)
	}
	return feature
}

==> code/go/state.go <==
type State struct {
	hashesToFeature		map[hash]featureName
	hashesToDeclaration map[hash]declaration
	core 				prologCore
	artifacts 			map[artifactName]Artifact
	features 			map[featureName]Feature
	variables 	map[artifactName]map[featureName]map[attributeName]attributeValue
	globals 			globalContext
	possibleProviders	map[declaration]set[featureName]
	activeFeatures		set[featureName]
	deadFeatures		set[featureName]
}

func newState()(state State){
	state.reset()
	return state
}

==> code/go/types.go <==
type artifactName 	string
type featureName	string
type tagName		string
type attributeName	string
type hash 			string
type attributeValue	any
type declaration 	string
